Understanding the HMI pseudocontinuum in white-light solar flares

We analyse observations of the X9.3 solar flare (SOL2017-09-06T11:53) observed by SDO/HMI and Hinode/SOT. Our aim is to learn about the nature of the HMI pseudocontinuum Ic used as a proxy for the white-light continuum. From model atmospheres retrieved by an inversion code applied to the Stokes profiles observed by the Hinode satellite we synthesise profiles of the FeI 617.3 nm line and compare them to HMI observations. Based on a pixel-by-pixel comparison we show that the value of Ic represents the continuum level well in quiet-Sun regions only. In magnetised regions it suffers from a simplistic algorithm that is applied to a complex line shape. During this flare both instruments also registered emission profiles in the flare ribbons. Such emission profiles are poorly represented by the six spectral points of HMI, the used algorithm does not account for emission profiles in general, and thus the derived pseudocontinuum intensity does not approximate the continuum value properly.

==> compile.sh <==
FILE="ms"

pdflatex ${FILE}.tex
bibtex ${FILE}
pdflatex ${FILE}.tex
pdflatex ${FILE}.tex
#dvipdfm ${FILE}.dvi


